Understanding and Improving the Latency of DRAM-Based Memory Systems

Over the past two decades, the storage capacity and access bandwidth of main memory have improved tremendously, by 128x and 20x, respectively. These improvements are mainly due to the continuous technology scaling of DRAM (dynamic random-access memory), which has been used as the physical substrate for main memory. In stark contrast with capacity and bandwidth, DRAM latency has remained almost constant, reducing by only 1.3x in the same time frame. Therefore, long DRAM latency continues to be a critical performance bottleneck in modern systems. Increasing core counts, and the emergence of increasingly more data-intensive and latency-critical applications further stress the importance of providing low-latency memory access. In this dissertation, we identify three main problems that contribute significantly to long latency of DRAM accesses. To address these problems, we present a series of new techniques. Our new techniques significantly improve both system performance and energy efficiency. We also examine the critical relationship between supply voltage and latency in modern DRAM chips and develop new mechanisms that exploit this voltage-latency trade-off to improve energy efficiency. The key conclusion of this dissertation is that augmenting DRAM architecture with simple and low-cost features, and developing a better understanding of manufactured DRAM chips together lead to significant memory latency reduction as well as energy efficiency improvement. We hope and believe that the proposed architectural techniques and the detailed experimental data and observations on real commodity DRAM chips presented in this dissertation will enable development of other new mechanisms to improve the performance, energy efficiency, or reliability of future memory systems.

==> plots/latency_trend/plot_trend.py <==
#!/usr/bin/python
import sys
import pandas as pd
import matplotlib.pyplot as plt
import seaborn as sns
import numpy as np
from seaborn_setting import *

# Seaborn setting
sns.set_style('whitegrid')
sns.set_context("paper", rc = paper_rc)
plt.figure(figsize=(3.7, 0.9))

def PlotLine(df):
    light = sns.color_palette("muted", 3)
    #light = sns.color_palette("Set1", 3)
    #light = sns.color_palette("Set2", 3)
    #light = sns.color_palette("pastel", 3)

    ax = sns.pointplot(x='Year', y='Latency (ns)', hue='Timing Parameter',
            data=df, markers=['o','x','^'], linestyles=['-', ':', '-'],
            linewidth=0.1, dodge=False, scale=0.8, palette = light)

    # Legend top
    plt.legend(bbox_to_anchor=(0., 0.95, 1., .102), loc=3,
                       ncol=3, mode="expand", borderaxespad=0.,
                       labelspacing=0.1, handlelength=1.3,
                       handletextpad=0.1)
    ax.set_ylabel('Latency (ns)')
    ax.set_yticks(range(10,60,10))
    ax.yaxis.grid(True, clip_on=False)  # top gridline doesn't get clipped

    sns.despine(left=True, bottom=True)
    plt.savefig('latency_trend.pdf', bbox_inches='tight', pad_inches=0.0)
    #sns.plt.show()

if __name__ == '__main__':
    df = pd.read_csv(sys.argv[1])
    PlotLine(df)


==> plots/latency_trend/seaborn_setting.py <==
# Used for 9pt font papers
font_size = 9
paper_rc = {'font.size': font_size, 'axes.labelsize': font_size,
      'legend.fontsize': font_size - 1, 'axes.titlesize': font_size,
      'xtick.labelsize': font_size - 1, 'ytick.labelsize': font_size - 1,
      'grid.linewidth': 0.5}
def GenRC(font_size):
    return {'font.size': font_size, 'axes.labelsize': font_size,
          'legend.fontsize': font_size - 1, 'axes.titlesize': font_size,
          'xtick.labelsize': font_size - 1, 'ytick.labelsize': font_size - 1,
          'grid.linewidth': 0.5}


==> plots/trcd/ber/ber_pattern_plots/sync.sh <==
cp $HOME/data/inherent_hetero/trcd_plots/pandas_analysis/ber_pattern_plots/*.pdf .


==> plots/trp/ber/trp_model_ber_plots/sync.sh <==
cp $HOME/data/inherent_hetero/trcd_plots/pandas_analysis/trp_model_ber_plots/*.pdf .


==> sec/tables/run.sh <==
for f in data_patt_pvalue.tex dimm_table.tex ecc.tex motivation_freq_scaling.tex non_mem_intensive.tex sys_config_table.tex varr_latency.tex workload_list.tex; do
  sed -ie 's/\\small/\\reftiny/g' $f
done


==> sec/voltron_final/tables/run.sh <==
for f in data_patt_pvalue.tex dimm_table.tex ecc.tex motivation_freq_scaling.tex non_mem_intensive.tex sys_config_table.tex varr_latency.tex workload_list.tex; do
  sed -ie 's/\\small/\\reftiny/g' $f
done

